SIGMA : Strengthening IDS with GAN and Metaheuristics Attacks

An Intrusion Detection System (IDS) is a key cybersecurity tool for network administrators as it identifies malicious traffic and cyberattacks. With the recent successes of machine learning techniques such as deep learning, more and more IDS are now using machine learning algorithms to detect attacks faster. However, these systems lack robustness when facing previously unseen types of attacks. With the increasing number of new attacks, especially against Internet of Things devices, having a robust IDS able to spot unusual and new attacks becomes necessary. This work explores the possibility of leveraging generative adversarial models to improve the robustness of machine learning based IDS. More specifically, we propose a new method named SIGMA, that leverages adversarial examples to strengthen IDS against new types of attacks. Using Generative Adversarial Networks (GAN) and metaheuristics, SIGMA %Our method consists in generates adversarial examples, iteratively, and uses it to retrain a machine learning-based IDS, until a convergence of the detection rate (i.e. until the detection system is not improving anymore). A round of improvement consists of a generative phase, in which we use GANs and metaheuristics to generate instances ; an evaluation phase in which we calculate the detection rate of those newly generated attacks ; and a training phase, in which we train the IDS with those attacks. We have evaluated the SIGMA method for four standard machine learning classification algorithms acting as IDS, with a combination of GAN and a hybrid local-search and genetic algorithm, to generate new datasets of attacks. Our results show that SIGMA can successfully generate adversarial attacks against different machine learning based IDS. Also, using SIGMA, we can improve the performance of an IDS to up to 100\% after as little as two rounds of improvement.

==> generator.py <==
noise_to_try = [i for i in range(1,20)]

best = 1.0
noise_dim = 1
for attempt in range(5):
  for noise_size in noise_to_try :
    generator = Generator(noise_size)
    for epoch in range(nb_epochs):
      for batch, labels in enumerate(train):
        #Selects attacks from data
        is_attack = nonzero(labels)
        attacks = select(batch, is_attack)
        # Generate new attacks
        z = random_noise(noise_size)
        generated_attacks = generator(attacks, z)
        #Backpropagation
        loss = mean(model(generated_attacks))
        loss.backward()
        optimizer.step()

    if loss < best :
        best = loss
        noise_dim = noise_size
        save(dos_generator.state_dict())

==> local.py <==
def score(solution):
  score = 1 - max(discriminator(solution),
  classifier(solution))
  return score

def local_search(population):
  for solution in population:
    for characteristic in solution:
      if (characteristic in non_functional):
        modif = -0.01
        current_value = characteristic
        best_value = characteristic
        best_score = score(solution)
        while(modif < 0.01):
          modif += 0.001
          characteristic = current_value + modif
          score = score(solution)
          if (score > best_score):
            best_value = characteristic
            best_score = score
        characteristic = best_value



==> main.py <==
for epoch in range(nb_epochs):
  for data, labels in enumerate(training_set): 
    
    is_attack = nonzero(labels)
    is_normal = zero(labels)
    attacks   = select(is_attack, data)
    normal    = select(is_normal, data)

    #Training with generated attacks
    generated_attacks = generator(attacks, noise)
    output = discriminator(generated_attacks)   
    loss =  L1(output, 1)
    loss.backward()

    #Metaheuristic algorithm
    local_search(population)
    parents = select_mating_pool(population)
    population = crossover(parents)
    population = mutation(population)

    #Training with Metaheuristic
    output = discriminator(population)   
    loss =  L1(output, 1)
    loss.backward()

    #Training with benign traffic
    output = discriminator(normal)
    loss =  L1(output, 0)
    loss.backward()

==> sigma.py <==
converged = False
counter = 0
previous_score = 0
while not converged:

    #Step 1 : Train the GAN
    generator = GAN.train(IDS, training_set)

    #Step 2 : Generate attacks and evaluation
    GAN_attacks = generator(noise)
    predict = IDS(GAN_attacks)
    score =  nb_attacks(predict)/ len(GAN_attacks)

    if (score <= previous_score):
        counter +=1
    else : 
        counter = 0
        previous_score = score
    
    #If the score stagnated 3 times,
    #we stop the algorithm.
    if counter == 3:
        converged = True
        break

    #Step 3 : Search-based method
    search_based_method.run(IDS)
    SB_attacks = search_based_method.generate()

    #Step 4 : IDS Training
    
    IDS.train(GAN_attacks)
    IDS.train(SB_attacks)
    IDS.train(real_traffic)



